Lodestar: Supporting Independent Learning and Rapid Experimentation Through Data-Driven Analysis Recommendations

Keeping abreast of current trends, technologies, and best practices in visualization and data analysis is becoming increasingly difficult, especially for fledgling data scientists. In this paper, we propose Lodestar, an interactive computational notebook that allows users to quickly explore and construct new data science workflows by selecting from a list of automated analysis recommendations. We derive our recommendations from directed graphs of known analysis states, with two input sources: one manually curated from online data science tutorials, and another extracted through semi-automatic analysis of a corpus of over 6,000 Jupyter notebooks. We evaluate Lodestar in a formative study guiding our next set of improvements to the tool. Our results suggest that users find Lodestar useful for rapidly creating data science workflows.

==> automated_code_examples/ex1.py <==
import numpy as np

# Summarize the data about minutes spent in the
# classroom
total_minutes = total_minutes_by_account.values()
print 'Mean:', np.mean(total_minutes)
print 'Standard deviation:', np.std(total_minutes)
print 'Minimum:', np.min(total_minutes)
print 'Maximum:', np.max(total_minutes)

==> automated_code_examples/ex1_formatted.py <==
def getStats(df): 
  import numpy as np
  import pandas as pd
  from pandas.api.types import is_numeric_dtype
  
  nCols = [c for c in list(df) if is_numeric_dtype(df[c])]
  data = {
    "numericColumns": nCols, "mean":[],
    "std":[], "min":[], "max":[]
  }
  for c in nCols:
    d = df[[c]]
    data["mean"].append(np.mean(d.values))
    data["std"].append(np.std(d.values))
    data["min"].append(np.min(d.values))
    data["max"].append(np.max(d.values))
  return pd.DataFrame(data)

==> automated_code_examples/ex2.py <==
from sklearn.ensemble import RandomForestClassifier
# related imports from this notebook,
# added for clarity
import numpy as np
from sklearn.model_selection import cross_val_score

forest = RandomForestClassifier(n_estimators=100,
  n_jobs=-1, random_state=17)
print(np.mean(cross_val_score(forest, X_train,
  y_train, cv=5)))

==> automated_code_examples/ex2_formatted.py <==
def testRandomForestClassifier(df):
  from sklearn.ensemble import RandomForestClassifier
  from sklearn.model_selection import cross_val_score
  from pandas.api.types import is_numeric_dtype
  import pandas as pd

  forest = RandomForestClassifier(n_estimators=100,
    n_jobs=-1,random_state=17)
  quantitativeColumns = [c for c in
    list(df)
    if is_numeric_dtype(df[c])]
  X_train = df[quantitativeColumns[:-1]]
  y_train = df[[quantitativeColumns[-1]]
  return df.DataFrame(cross_val_score(forest,
    X_train,y_train,cv=5))
